New Particles Working Group Report of the Snowmass 2013 Community Summer Study

This report summarizes the work of the Energy Frontier New Physics working group of the 2013 Community Summer Study (Snowmass).

==> NewParticles/figures_6/convert.sh <==
#!/bin/sh

for f in `ls  *$1*.eps`
do
echo $f
epstopdf $f
b=`echo $f | awk -F\. '{print $1}'`
done


==> NewParticles/story7_fig/convert.sh <==
#!/bin/sh

for f in `ls  *$1*.eps`
do
echo $f
epstopdf $f
b=`echo $f | awk -F\. '{print $1}'`
done

